The Development and Deployment of a Model for Hospital-level COVID-19 Associated Patient Demand Intervals from Consistent Estimators (DICE)

Hospitals commonly project demand for their services by combining their historical share of regional demand with forecasts of total regional demand. Hospital-specific forecasts of demand that provide prediction intervals, rather than point estimates, may facilitate better managerial decisions, especially when demand overage and underage are associated with high, asymmetric costs. Regional forecasts of patient demand are commonly available as a Poisson random variable, e.g., for the number of people requiring hospitalization due to an epidemic such as COVID-19. However, even in this common setting, no probabilistic, consistent, computationally tractable forecast is available for the fraction of patients in a region that a particular institution should expect. We introduce such a forecast, DICE (Demand Intervals from Consistent Estimators). We describe its development and deployment at an academic medical center in California during the `second wave' of COVID-19 in the Unite States. We show that DICE is consistent under mild assumptions and suitable for use with perfect, biased, unbiased regional forecasts. We evaluate its performance on empirical data from a large academic medical center as well as on synthetic data.

==> Code/generate_lambda.py <==
import pandas as pd
import numpy as np

def generate_lambda(save_dir = 'lambda.csv',
                    n_days = 100,
                    N = 1000,
                    I_0 = 5,
                    alpha = 0.2,
                    gamma = 0.1,
                    delta_t = 1):
    '''
    Function to generate lambda's (mean of the county hospitalization mean) according to SIR model.
    Reference: LINDA J. S. ALLEN, Some Discrete-Time SI, S/R, and S/S Epidemic Models
    Assume that # hospitalization = I in this model
    
    Input:
        - save_dir: repository to save the result csv
        - n_days: number of days to generate
        - N: initial total population, control the manitude of lambda
        - I_0: initial number of infections
        - alpha: infection rate
        - gamma: recovery rate
        - delta_t: time interval, always set to be 1
        
    Call this function with default:
        generate_lambda()
    
    If the n_days are changed, you should also change alpha or gamma such that the sequence looks more bell-shaped
    e.g. fix gamma and change the ratio between infection rate(alpha) over recovery rate(gamma)
    '''
    
    S = np.zeros(n_days)
    I = np.zeros(n_days)
    S[0] = N-I_0
    I[0] = I_0
    for i in range(1, n_days):
        S[i] = S[i-1]*(1 - alpha*delta_t/N*I[i-1])
        I[i] = I[i-1]*(1 - gamma*delta_t + alpha*delta_t/N*S[i-1])
    
    print('generated lambda:', I)
    result = pd.DataFrame()
    result['Day'] = np.arange(n_days)
    result['lambda'] = I

    result.to_csv(save_dir, index=False)
    
    return result

